Experimental constraints from flavour changing processes and physics beyond the Standard Model

Flavour physics has a long tradition of paving the way for direct discoveries of new particles and interactions. Results over the last decade have placed stringent bounds on the parameter space of physics beyond the Standard Model. Early results from the LHC, and its dedicated flavour factory LHCb, have further tightened these constraints and reiterate the ongoing relevance of flavour studies. The experimental status of flavour observables in the charm and beauty sectors is reviewed in measurements of CP violation, neutral meson mixing, and measurements of rare decays.

==> bs2kkpred.py <==
from math import *

dgamma = [.116,.019]
gamma = [1.520,0.02]

ys = [dgamma[0]/(2*(1./gamma[0])),0.]

ys[1] = sqrt(ys[0]*ys[0]*((dgamma[1]/dgamma[0])**2+(gamma[1]/gamma[0])**2))/2.

ADGamma = [-.972,.012]

taurat = [0.,0.]

taurat[0] = 1+ ADGamma[0]*ys[0] + (2-ADGamma[0]**2)*ys[0]**2

err_1 = sqrt(ADGamma[0]*ys[0]*ADGamma[0]*ys[0]*((ADGamma[1]/ADGamma[0])**2+(ys[1]/ys[0])**2))

err_2 = (ys[0]**2)*2*(ys[1]/ys[0])

err_3 = ((ADGamma[0]*ys[0])**2)*2*(err_1/(ADGamma[0]*ys[0]))

taurat[1] = sqrt(err_1**2 + 4*err_2**2 + err_3**2)

print ys
print taurat

bskkgamma = [0.,0.]

bskkgamma[0] = taurat[0]*gamma[0]

bskkgamma[1] = sqrt(bskkgamma[0]*bskkgamma[0]*((taurat[1]/taurat[0])**2+(gamma[1]/gamma[0])**2))

print bskkgamma


